Stage: Query Execution Time Prediction in Amazon Redshift

Query performance (e.g., execution time) prediction is a critical component of modern DBMSes. As a pioneering cloud data warehouse, Amazon Redshift relies on an accurate execution time prediction for many downstream tasks, ranging from high-level optimizations, such as automatically creating materialized views, to low-level tasks on the critical path of query execution, such as admission, scheduling, and execution resource control. Unfortunately, many existing execution time prediction techniques, including those used in Redshift, suffer from cold start issues, inaccurate estimation, and are not robust against workload/data changes. In this paper, we propose a novel hierarchical execution time predictor: the Stage predictor. The Stage predictor is designed to leverage the unique characteristics and challenges faced by Redshift. The Stage predictor consists of three model states: an execution time cache, a lightweight local model optimized for a specific DB instance with uncertainty measurement, and a complex global model that is transferable across all instances in Redshift. We design a systematic approach to use these models that best leverages optimality (cache), instance-optimization (local model), and transferable knowledge about Redshift (global model). Experimentally, we show that the Stage predictor makes more accurate and robust predictions while maintaining a practical inference latency and memory overhead. Overall, the Stage predictor can improve the average query execution latency by $20\%$ on these instances compared to the prior query performance predictor in Redshift.

==> figures/plot_material/22uncertainty_evaluation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1d2f80a1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import pickle\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bbd3242f",
   "metadata": {},
   "outputs": [],
   "source": [
    "all_prr = []\n",
    "all_corr = []\n",
    "for file in os.listdir(\"/home/ziniu/data_top_billed/local_model/DUB\"):\n",
    "    if file.startswith(\"uncertainty_\") and file.endswith(\".pkl\"):\n",
    "        path = os.path.join(\"/home/ziniu/data_top_billed/local_model/DUB\", file)\n",
    "        with open(path, \"rb\") as f:\n",
    "            (prr, corr) = pickle.load(f)\n",
    "        all_prr.append(prr[-1])\n",
    "        all_corr.append(corr[-1])\n",
    "\n",
    "for file in os.listdir(\"/home/ziniu/data_top_billed/local_model/PDX\"):\n",
    "    if file.startswith(\"uncertainty_\") and file.endswith(\".pkl\"):\n",
    "        path = os.path.join(\"/home/ziniu/data_top_billed/local_model/PDX\", file)\n",
    "        with open(path, \"rb\") as f:\n",
    "            (prr, corr) = pickle.load(f)\n",
    "        all_prr.append(prr[-1])\n",
    "        all_corr.append(corr[-1])\n",
    "\n",
    "\n",
    "for file in os.listdir(\"/home/ziniu/data_top_billed/local_model/IAD\"):\n",
    "    if file.startswith(\"uncertainty_\") and file.endswith(\".pkl\"):\n",
    "        path = os.path.join(\"/home/ziniu/data_top_billed/local_model/IAD\", file)\n",
    "        with open(path, \"rb\") as f:\n",
    "            (prr, corr) = pickle.load(f)\n",
    "        all_prr.append(prr[-1])\n",
    "        all_corr.append(corr[-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "555f161c",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.save(\"prr\", np.asarray(all_prr))\n",
    "np.save(\"corr\", np.asarray(all_corr))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3b48a6de",
   "metadata": {},
   "outputs": [],
   "source": [
    "all_prr=np.load(\"prr.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "25c85e9b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fe6ad516820>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "PRR = np.asarray(all_prr)\n",
    "PRR = PRR[PRR>0]\n",
    "PPR = PRR[~np.isnan(PRR)]\n",
    "plt.figure(figsize=(12, 6))\n",
    "plt.hist(PPR, bins=20)\n",
    "plt.axvline(x = np.mean(PRR), color = 'red', label = 'Average')\n",
    "plt.axvline(x = np.median(PRR), color = 'black', label = 'Median')\n",
    "plt.xticks(fontsize=30)\n",
    "plt.yticks(fontsize=30)\n",
    "plt.xlabel(\"PRR score\", fontsize=30)\n",
    "plt.ylabel(\"Number of instances\", fontsize=30)\n",
    "plt.legend(fontsize=35)\n",
    "#plt.savefig(\"ppr_score.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "8f253e6b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corr = np.asarray(all_corr)\n",
    "corr = corr[~np.isnan(corr)]\n",
    "\n",
    "plt.figure(figsize=(12, 6))\n",
    "plt.hist(corr, bins=20)\n",
    "plt.axvline(x = np.mean(corr), color = 'red', label = 'Average')\n",
    "plt.axvline(x = np.median(corr), color = 'black', label = 'Median')\n",
    "plt.xticks(fontsize=30)\n",
    "plt.yticks(fontsize=30)\n",
    "plt.xlabel(\"Pearson Correlation\", fontsize=30)\n",
    "plt.ylabel(\"Number of instances\", fontsize=30)\n",
    "plt.legend(fontsize=35)\n",
    "plt.savefig(\"corr_score.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "33d4a52d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,7))\n",
    "plt.yscale(\"log\")\n",
    "plt.ylim(10, 50000)\n",
    "plt.xlim(2, 90000)\n",
    "plt.xscale(\"log\")\n",
    "plt.grid()\n",
    "plt.plot(100, 20, marker=\"s\", markersize=20, alpha=0.8, markeredgecolor=\"black\", markerfacecolor=\"blue\", label=\"Existing predictor\")\n",
    "plt.plot(402, 400, marker=\"o\", markersize=20, alpha=0.8, markeredgecolor=\"black\", markerfacecolor=\"red\", label=\"Stage predictor\")\n",
    "plt.plot(4, 200, marker=\"o\", markersize=20, alpha=0.8,  markeredgecolor=\"black\", markerfacecolor=\"yellow\", label=\"exec-time cache\")\n",
    "plt.plot(1000, 200, marker=\"o\", markersize=20, alpha=0.8, markeredgecolor=\"black\", markerfacecolor=\"olive\", label=\"local model\")\n",
    "plt.plot(33000, 20000, marker=\"o\", markersize=20, alpha=0.8, markeredgecolor=\"black\", markerfacecolor=\"purple\", label=\"global model\")\n",
    "plt.legend(fontsize=24)\n",
    "plt.xticks([10, 100, 1000, 10000], [\"10us\", \"100us\", \"1ms\", \"10ms\"], fontsize=25)\n",
    "plt.yticks([10, 100, 1000, 10000], [\"10kb\", \"100kb\", \"1mb\", \"10mb\"], fontsize=25)\n",
    "plt.savefig(\"inference_size.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "80db43ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "40 * 1000"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/plot_material/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a1d24731-3ad4-4e36-9dba-3465c94c1a28",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "996c77d9-a7f3-4420-86a9-717af4449bae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>db_id</th>\n",
       "      <th>n</th>\n",
       "      <th>mean</th>\n",
       "      <th>p50</th>\n",
       "      <th>p90</th>\n",
       "      <th>p99</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0003bc0f-a56b-46dd-88ef-4f4af7c4fa0e</td>\n",
       "      <td>19030</td>\n",
       "      <td>6.991069e+03</td>\n",
       "      <td>5850</td>\n",
       "      <td>14792</td>\n",
       "      <td>20284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0162019d-1392-4282-94dc-ccd8af865091</td>\n",
       "      <td>227058</td>\n",
       "      <td>7.372477e+08</td>\n",
       "      <td>542608675</td>\n",
       "      <td>1774737577</td>\n",
       "      <td>2008474072</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>01e63fb7-d03a-48f6-81e0-da298bccffff</td>\n",
       "      <td>33865</td>\n",
       "      <td>1.581308e+06</td>\n",
       "      <td>5500</td>\n",
       "      <td>5480150</td>\n",
       "      <td>7208593</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>024c99b9-76e9-41e4-93c5-d4bef42dcc88</td>\n",
       "      <td>998000</td>\n",
       "      <td>1.072687e+08</td>\n",
       "      <td>112249789</td>\n",
       "      <td>165866762</td>\n",
       "      <td>193259076</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>02525540-0a5d-45aa-9d06-3c09279c2e03</td>\n",
       "      <td>84874</td>\n",
       "      <td>7.972378e+03</td>\n",
       "      <td>263</td>\n",
       "      <td>16600</td>\n",
       "      <td>81721</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>234</th>\n",
       "      <td>f91045cd-5a5e-40ba-8528-8b9f6b042cc3</td>\n",
       "      <td>31177</td>\n",
       "      <td>3.449082e+05</td>\n",
       "      <td>6467</td>\n",
       "      <td>1059319</td>\n",
       "      <td>4662179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>235</th>\n",
       "      <td>f9cb760b-98d5-45e7-aa06-9f95f5adf74f</td>\n",
       "      <td>42039</td>\n",
       "      <td>1.559352e+02</td>\n",
       "      <td>190</td>\n",
       "      <td>253</td>\n",
       "      <td>402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>236</th>\n",
       "      <td>fb3bad41-841c-4500-b5f9-2541e49843d4</td>\n",
       "      <td>111245</td>\n",
       "      <td>1.175375e+06</td>\n",
       "      <td>146271</td>\n",
       "      <td>3331381</td>\n",
       "      <td>15408253</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>237</th>\n",
       "      <td>fb4cff31-3428-457d-88e7-6380ff4e5cbc</td>\n",
       "      <td>41968</td>\n",
       "      <td>1.561034e+02</td>\n",
       "      <td>190</td>\n",
       "      <td>254</td>\n",
       "      <td>396</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>238</th>\n",
       "      <td>ffe6c5f4-d6d1-46d0-9d82-d6ebbdee612a</td>\n",
       "      <td>216165</td>\n",
       "      <td>1.989279e+09</td>\n",
       "      <td>1921184769</td>\n",
       "      <td>3917288234</td>\n",
       "      <td>4224825423</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>239 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                                    db_id       n          mean         p50  \\\n",
       "0    0003bc0f-a56b-46dd-88ef-4f4af7c4fa0e   19030  6.991069e+03        5850   \n",
       "1    0162019d-1392-4282-94dc-ccd8af865091  227058  7.372477e+08   542608675   \n",
       "2    01e63fb7-d03a-48f6-81e0-da298bccffff   33865  1.581308e+06        5500   \n",
       "3    024c99b9-76e9-41e4-93c5-d4bef42dcc88  998000  1.072687e+08   112249789   \n",
       "4    02525540-0a5d-45aa-9d06-3c09279c2e03   84874  7.972378e+03         263   \n",
       "..                                    ...     ...           ...         ...   \n",
       "234  f91045cd-5a5e-40ba-8528-8b9f6b042cc3   31177  3.449082e+05        6467   \n",
       "235  f9cb760b-98d5-45e7-aa06-9f95f5adf74f   42039  1.559352e+02         190   \n",
       "236  fb3bad41-841c-4500-b5f9-2541e49843d4  111245  1.175375e+06      146271   \n",
       "237  fb4cff31-3428-457d-88e7-6380ff4e5cbc   41968  1.561034e+02         190   \n",
       "238  ffe6c5f4-d6d1-46d0-9d82-d6ebbdee612a  216165  1.989279e+09  1921184769   \n",
       "\n",
       "            p90         p99  \n",
       "0         14792       20284  \n",
       "1    1774737577  2008474072  \n",
       "2       5480150     7208593  \n",
       "3     165866762   193259076  \n",
       "4         16600       81721  \n",
       "..          ...         ...  \n",
       "234     1059319     4662179  \n",
       "235         253         402  \n",
       "236     3331381    15408253  \n",
       "237         254         396  \n",
       "238  3917288234  4224825423  \n",
       "\n",
       "[239 rows x 6 columns]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "with open(\"old.json\") as f:\n",
    "    data_old = pd.DataFrame(json.load(f))\n",
    "\n",
    "with open(\"new.json\") as f:\n",
    "    data_new = pd.DataFrame(json.load(f))\n",
    "\n",
    "with open(\"true.json\") as f:\n",
    "    data_true = pd.DataFrame(json.load(f))\n",
    "\n",
    "data_new"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "899622dd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean latency-------------\n",
      "true:  412066599.17238307\n",
      "new:  529589928.04798144\n",
      "old:  573028472.7479241\n",
      "p50 latency-------------\n",
      "true:  205133383.44565573\n",
      "new:  446668675.7271896\n",
      "old:  497080244.3120751\n",
      "p90 latency-------------\n",
      "true:  1146020110.250041\n",
      "new:  1201833880.334207\n",
      "old:  1286517254.810462\n",
      "p99 latency-------------\n",
      "true:  1438122964.985149\n",
      "new:  1460676209.2499447\n",
      "old:  1456329796.6339204\n"
     ]
    }
   ],
   "source": [
    "num_queries = data_new[\"n\"].values\n",
    "total = np.sum(num_queries)\n",
    "for metric in [\"mean\", \"p50\", \"p90\", \"p99\"]:\n",
    "    print(f\"{metric} latency-------------\")\n",
    "    true_m = np.dot(data_true[metric].values, num_queries)/total\n",
    "    print(\"true: \", true_m)\n",
    "    new_m = np.dot(data_new[metric].values, num_queries)/total\n",
    "    print(\"new: \", new_m)\n",
    "    old_m = np.dot(data_old[metric].values, num_queries)/total\n",
    "    print(\"old: \", old_m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fde3e621",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_old"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "2c2ae3d5-66e1-4447-a192-592e0d41f088",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "n        45995.000000\n",
       "mean    129799.015506\n",
       "p50       2088.000000\n",
       "p90      74018.000000\n",
       "dtype: float64"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oracle = data_true[[\"n\", \"mean\", \"p50\", \"p90\"]].median()\n",
    "oracle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "e5e0ba17-b5b7-4b41-bde5-9001ebe0e80e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "n        45995.000000\n",
       "mean    233287.052172\n",
       "p50       5189.000000\n",
       "p90     162665.000000\n",
       "dtype: float64"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "old_pred = data_old[[\"n\", \"mean\", \"p50\", \"p90\"]].median()\n",
    "old_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "53883610-af44-403b-8693-a37cb5d28244",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "n        45995.000000\n",
       "mean    185923.425982\n",
       "p50       4339.000000\n",
       "p90     138490.000000\n",
       "dtype: float64"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_pred = data_new[[\"n\", \"mean\", \"p50\", \"p90\"]].median()\n",
    "new_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "ea52bce1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Percentage improvement on mean is true: 0.4436081458533563; stage 0.20302723939731881;\n",
      "Percentage improvement on p50 is true: 0.5976103295432647; stage 0.16380805550202351;\n",
      "Percentage improvement on p90 is true: 0.5449666492484554; stage 0.1486183260074386;\n"
     ]
    }
   ],
   "source": [
    "for metric in [\"mean\", \"p50\", \"p90\"]:\n",
    "    t_p = (old_pred[metric] - oracle[metric])/old_pred[metric]\n",
    "    s_p = (old_pred[metric] - new_pred[metric])/old_pred[metric]\n",
    "    print(f\"Percentage improvement on {metric} is true: {t_p}; stage {s_p};\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "8886765d-8c9e-4c85-bd2f-d913e1b06292",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame({\"Existing predictor\": old_pred, \"Stage predictor\": new_pred, \"Optimal\": oracle})\n",
    "df = df.drop(\"n\") / 1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "832f0926-ad6c-47b7-90a1-088a48ee8851",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2923/568657641.py:5: UserWarning: Attempted to set non-positive bottom ylim on a log-scaled axis.\n",
      "Invalid limit will be ignored.\n",
      "  ax.set_ylim(0, 5000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1, constrained_layout=True)\n",
    "df.plot.bar(ax=ax, rot=0, width=0.8, color=[\"blue\", \"red\", \"green\"], alpha=0.7)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.grid(axis=\"y\", ls=\"--\")\n",
    "ax.set_ylim(0, 5000)\n",
    "ax.set_ylabel(\"Execution Latency (s)\", fontsize=20)\n",
    "ax.set_xlabel(\"Metric\", fontsize=20)\n",
    "fig.savefig(\"e2e_performance.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0e83e1a4-70d1-4e24-9424-dc0772f1ba98",
   "metadata": {},
   "outputs": [],
   "source": [
    "old_mean = data_old[\"mean\"].values\n",
    "new_mean = data_new[\"mean\"].values\n",
    "true_mean = data_true[\"mean\"].values\n",
    "new_improve = (old_mean-new_mean)/old_mean\n",
    "true_improve = (old_mean-true_mean)/old_mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "e6a2efc6",
   "metadata": {},
   "outputs": [],
   "source": [
    "idx = np.argsort(true_improve[true_improve > 0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "b7c743dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "47.75"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(idx)/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "7ec86a23",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize = (9,6))\n",
    "plt.bar(np.arange(len(idx)), new_improve[true_improve > 0][idx], color=\"red\", label=\"Stage Predictor\")\n",
    "plt.bar(np.arange(len(idx)), true_improve[true_improve > 0][idx], alpha=0.5, color=\"green\", label=\"Optimal\")\n",
    "\n",
    "plt.yticks(ticks=[-0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1.0], labels=[-40, -20, 0, 20, 40, 60, 80, 100], fontsize=20)\n",
    "plt.xticks(ticks=[0, 48, 96, 144, 192], labels=[0, 25, 50, 75, 100], fontsize=20)\n",
    "plt.xlabel(\"Clusters (%)\", fontsize=18)\n",
    "plt.ylabel(\"Mean Latency Improvement (%)\", fontsize=18)\n",
    "plt.legend(fontsize=18)\n",
    "plt.savefig(\"e2e_instances.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "479332f9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<BarContainer object of 239 artists>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.bar(np.arange(239), np.sort(true_improve))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac7f38a8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

